Real-Time Performance of Industrial IoT Communication Technologies: A Review

With the growing need for automation and the ongoing merge of OT and IT, industrial networks have to transport a high amount of heterogeneous data with mixed criticality such as control traffic, sensor data, and configuration messages. Current advances in IT technologies furthermore enable a new set of automation scenarios under the roof of Industry 4.0 and IIoT where industrial networks now have to meet new requirements in flexibility and reliability. The necessary real-time guarantees will place significant demands on the networks. In this paper, we identify IIoT use cases and infer real-time requirements along several axes before bridging the gap between real-time network technologies and the identified scenarios. We review real-time networking technologies and present peer-reviewed works from the past 5 years for industrial environments. We investigate how these can be applied to controllers, systems, and embedded devices. Finally, we discuss open challenges for real-time communication technologies to enable the identified scenarios. The review shows academic interest in the field of real-time communication technologies but also highlights a lack of a fixed set of standards important for trust in safety and reliability, especially where wireless technologies are concerned.

==> make_iiot.py <==
#!/usr/bin/env python3
import os
import re
import sys
import shutil

def read_file(fname):
    res = ""
    if not fname.endswith('.tex'):
        fname += ".tex"
    with open(fname, "r") as f:
        for line in f.readlines():
            res += line
    return res


def main():
    bibliography = "references"
    res = ""

    # Find relevant info by parsing main
    for l in read_file("main").split("\n"):
        line = l.strip()
        if line.startswith("%"):
            continue

        if "\\bibliography" in line:
            bibliography = os.path.splitext(line.split('{')[1][:-1])[0]
            print(f"Got bibliography: {bibliography}")

        if "\input" in line or "\include" in line:
            f = line.split('{')[1][:-1]
            res += read_file(f)
        else:
            res += f"{line}\n"

    # we don't want to store the generated files in the project's root
    if not os.path.isdir("iiot/"):
        os.mkdir("iiot")

    # - we need a common header and style format
    if not os.path.isfile("IEEEtran.cls"):
        print("Need style template IEEEtran.cls!")
        sys.exit(1)

    shutil.copy("IEEEtran.cls", "iiot/IEEEtran.cls")
    shutil.copy(f"{bibliography}.bib", f"iiot/{bibliography}.bib")


    print("writing complete file")
    with open("iiot/iiot_network_review.tex", "w") as f:
        f.write(res)


if __name__ == "__main__":
    main()

